On the Complexity of Minimal CNOT Circuit Synthesis

Minimizing two-qubit gate depth in linear reversible circuit synthesis is critical for reducing latency in quantum compilation. We establish a sharp complexity threshold for exact CNOT synthesis under all-to-all connectivity and fixed wire labels. Given an explicit $n\times n$ binary matrix, we present a deterministic $O(n^2)$-time algorithm that decides whether it admits a circuit of depth at most two and constructs one whenever feasible; clean ancillas do not affect this feasibility. In contrast, deciding whether a target admits a circuit of depth at most three is NP-complete. This hardness holds even for unit lower-triangular targets, both under any fixed polynomially bounded and polynomial-time computable clean-ancilla budget (including the ancilla-free case) and under unrestricted clean workspace. Our proof rests on a three-layer normal form for clean-ancilla circuits, which also shows that $\lfloor n/3\rfloor$ clean ancillas always suffice at depth three whenever any finite number does.

==> anc/verify_example_4_3.py <==
#!/usr/bin/env python3
"""Verification script for Example 4.3 of
"On the Complexity of Minimal CNOT Circuit Synthesis".

It checks that
  (1) the stated three-layer circuit with one clean ancilla implements M
      and restores the ancilla to zero,
  (2) the stated four-layer ancilla-free circuit implements M, and
  (3) M is not a product of at most three ancilla-free matching layers on
      five wires, by enumerating all such products (so d_0(M) = 4).

Wire states are stored as bitmasks over the input coordinates x_1, ..., x_n
(bit j-1 represents x_j); a CNOT c -> t replaces the state of t by
state(t) XOR state(c). Wires are 0-indexed in the code (wire k <-> label k+1).
Runs with Python 3 standard library only, in a few seconds.
"""

N = 5
M_ROWS = [
    [1, 0, 0, 0, 0],
    [1, 1, 0, 0, 1],
    [1, 0, 0, 1, 1],
    [1, 0, 1, 1, 0],
    [1, 1, 0, 0, 0],
]
M = tuple(sum(b << j for j, b in enumerate(row)) for row in M_ROWS)


def identity(k):
    return tuple(1 << i for i in range(k))


def is_matching(layer):
    wires = [w for gate in layer for w in gate]
    return len(wires) == len(set(wires))


def apply_layer(state, layer):
    new = list(state)
    for control, target in layer:
        new[target] ^= state[control]
    return tuple(new)


def run(state, layers):
    for layer in layers:
        assert is_matching(layer), layer
        state = apply_layer(state, layer)
    return state


def all_matching_layers(wires):
    """All matching layers (sets of disjoint directed CNOTs) on `wires`."""
    if not wires:
        yield []
        return
    first, rest = wires[0], wires[1:]
    yield from all_matching_layers(rest)  # first wire idle
    for other in rest:
        remaining = [w for w in rest if w != other]
        for layer in all_matching_layers(remaining):
            yield [(first, other)] + layer
            yield [(other, first)] + layer


def main():
    # (1) Three layers with one clean ancilla (wire index 5 = ancilla a).
    a = 5
    L1 = [(0, a), (4, 1), (2, 3)]
    L2 = [(0, 1), (4, 2), (a, 3)]
    L3 = [(0, a), (1, 4), (3, 2)]
    final = run(identity(N) + (0,), [L1, L2, L3])
    ok1 = final[:N] == M and final[a] == 0
    print("three-layer circuit with one clean ancilla implements M:", ok1)

    # (2) Four ancilla-free layers.
    P = [[(4, 1), (2, 3)], [(0, 1), (4, 2)], [(0, 3), (1, 4)], [(3, 2)]]
    ok2 = run(identity(N), P) == M
    print("four-layer ancilla-free circuit implements M:", ok2)

    # (3) Exhaustive enumeration of products of at most three layers.
    layers = list(all_matching_layers(list(range(N))))
    print("matching layers on 5 wires:", len(layers),
          "(single-gate:", sum(len(L) == 1 for L in layers),
          ", two-gate:", sum(len(L) == 2 for L in layers), ")")
    reach = {identity(N)}
    for k in range(1, 4):
        reach = {apply_layer(X, L) for X in reach for L in layers}
        print(f"|R_{k}| =", len(reach))
    ok3 = M not in reach
    print("M not in R_3 (hence d_0(M) = 4):", ok3)

    assert ok1 and ok2 and ok3


if __name__ == "__main__":
    main()

